Precision calculations of $B\to K^*$ form factors from SCET sum rules beyond leading-power contributions

We construct light-cone sum rules (LCSR) for the $B\to K^*$ form factors in the large recoil region using vacuum-to-$B$-meson correlation functions, and systematically calculate subleading-power corrections to these form factors at tree level, including next-to-leading power contributions from the hard-collinear propagator, the subleading effective current $\bar{q}\Gamma[i\slashed{D}_{\perp}/(2m_b)]h_v$, and twist-five/six four-particle higher-twist effects. By incorporating the available leading-power results at $\mathcal{O}(\alpha_s)$ and the corrections to higher-twist $B$-meson light-cone distribution amplitudes from our previous work, we improve the precision of theoretical predictions for $B\to K^*$ form factors and find that the subleading-power contributions amount to 30\% of the corresponding leading-power results. Employing the Bourrely-Caprini-Lellouch (BCL) parametrization, we determine the numerical results for $B\to K^*$ form factors across the full kinematic range through a combined fit of LCSR predictions in the large recoil region and lattice QCD results in the small recoil region. Using the newly obtained $B\to K^*$ form factors, we compute the branching fractions for the rare decays $B \to K^* \nu_\ell\bar{\nu}_\ell$ in the Standard Model, obtaining $\mathcal{BR}(\bar{B}^0 \to \bar{K}^{*0} \nu_\ell\bar{\nu}_\ell)=8.09(96)\times 10^{-6}$ and $\mathcal{BR}(\bar{B}^+ \to \bar{K}^{*+} \nu_\ell\bar{\nu}_\ell)=9.95(1.05)\times 10^{-6}$. Additionally, we predict that the longitudinal $K^*$ polarization fraction is $F_L=0.44(4)$.

==> anc/BtoKstar.m <==
(* ::Package:: *)

(*zseries: the central values of z-series coefficients
  Err: uncertainties of z-series coefficients
  Corr: correlations of z-series coefficients
  Please do not hesitate to contact lidonghao@ihep.ac.cn/lidh@lzu.edu.cn if you have any needs
*)


zseries={c[V,"0"]->0.2987451702005380775`8.,
c[V,"1"]->-1.4746924518176364413`8.,
c[V,"2"]->0.1973503853206827043`8.,
c[A0,"1"]->-0.6260771941186955949`8.,
c[A0,"2"]->11.4307239861549599806`8.,
c[A1,"0"]->0.3174968531578017146`8.,
c[A1,"1"]->-0.060854550390897684`8.,
c[A1,"2"]->17.8882326258965856402`8.,
c[T1,"1"]->-0.828472622685590788`8.,
c[T1,"2"]->1.5761778859933266575`8.,
c[T2,"0"]->0.3312591616870014762`8.,
c[T2,"1"]->-0.5874393713754286226`8.,
c[T2,"2"]->10.7531514038316277575`8.,
c[A1mA2,"0"]->0.0961196109132679713`8.,
c[A1mA2,"1"]->-0.5679036466418477779`8.,
c[A1mA2,"2"]->6.7988274463062087297`8.,
c[T2mT3,"0"]->0.1088599664963405429`8.,
c[T2mT3,"1"]->-0.3697648701109634706`8.,
c[T2mT3,"2"]->7.5335499293681362377`8.}


Image[CompressedData["
1:eJzt3fdzE1f/6PFn7p3vzP3xztw/4ItsYxvbGJtiTKgBTK+mhDyhJpgAhtB7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"], "Byte", ColorSpace -> "RGB", ImageResolution -> {192., 192.}, ImageSize -> {451.4999999999998, Automatic}, Interleaving -> True]


(* Relation: *)
(*c[A0,"0"]==0.085078 c[A1,"0"]+2.938471 c[A1mA2,"0"]
c[T1,"0"]==1.028526c[T2,"0"]*)


Err={0.0383016528265317976`8.,
0.3557279539565868854`8.,
1.4663057655662714608`8.,
0.175279693459549062`8.,
1.4162736294903604335`8.,
0.03048841547412187939075645104480827285`8.,
0.4631164606157698646`8.,
3.053291463979781788`8.,
0.2769942121370551651`8.,
1.1749495684191947006`8.,
0.02852805290114020247580969846801224321`8.,
0.2923221756531473719`8.,
1.9711758215270687084`8.,
0.01009740005219027751196683099373663131`8.,
0.2680563443698651999`8.,
1.1259637540028049651`8.,
0.01158260527193302983957741648063514326`8.,
0.3147655276054987024`8.,
1.3516283234242959407`8.}


Corr={{1.`8.,0.6054576406763647408`8.,-0.0327802185192580856`8.,0.0035410285338409654880851949507269098`8.,-0.0529110092175645472`8.,0.4371708838972419388`8.,-0.0443115761474753142`8.,-0.1639730809801900099`8.,0.192118546779975812`8.,0.0302372722158797325358106644621614123`8.,0.3077024461950188262`8.,-0.00167924735671689416354184601913999764`8.,-0.1236485370349605303`8.,0.3002770062697219289`8.,-0.0722362937617517142`8.,0.0739920533940127603`8.,0.4497712116609740519`8.,0.02901870377684768391272907006595005441`8.,0.187336554343366991`8.},
{0.6054576406762957304`8.,1.`8.,0.5938188004483425171`8.,0.00419280123049732908720274938623745594`8.,-0.0314360259363178106`8.,0.2738097615756220361`8.,-0.0271321473684485184535777890779684185`8.,-0.1020509858170191156`8.,0.1216894842785062807`8.,0.01950138187545622606929086245420607532`8.,0.1943910790681139113`8.,-0.00063658598828177942326629805324615263`8.,-0.0776941249475193759`8.,0.1871846325840487398`8.,-0.0432040630442167137`8.,0.0476676026483096548`8.,0.2800029026482985077`8.,0.01942036658658470235305349975867832352`8.,0.1177809877964871804`8.},
{-0.032780218519321391`8.,0.593818800448318896`8.,1.`8.,0.00186800280794378950076042882508942354`8.,0.00193069324174048478338692459834333893`8.,-0.00249411602794582498556870449315754838`8.,0.00084672342668417034785118504950314785`8.,0.001555976122537742924026725946264228`8.,0.00020231750932049076509852739758154302`8.,0.00036546598101814210291751069538182618`8.,-0.00016382901528341205546695374660970412`8.,0.00040662371820065341976913384898507953`8.,0.00046834228848587129672364663563208091`8.,-0.00256197851251705055723003984141334124`8.,0.00236197357738436717603237955484691385`8.,0.00084372437828287478126221343756719699`8.,-0.00418502826076917453758816976201130709`8.,0.00102446347606385050427475606779875229`8.,-0.00063925074165563408454610750320712266`8.},
{0.00354102853381987246276144179148364313`8.,0.00419280123048436812315484554532819673`8.,0.00186800280794408605137210127390330003`8.,1.`8.,0.7692950603943076116`8.,0.01242242318579038616573258893470886851`8.,0.00992681529247247589733975859158159255`8.,0.0334074078103655132`8.,-0.01539418628364506551709838211340995909`8.,0.00204094779756855831373684732966585311`8.,-0.03057726159644646139615722923998930582`8.,0.00535240839857782682315598237724732701`8.,0.01774077693606232450632354860655920032`8.,-0.2344129357086765906`8.,0.9311579819977135463`8.,0.5655521656238164993`8.,-0.00006874408216081286027315355509077341`8.,0.00789692237641574194330174116138670862`8.,0.00602306584133835608189334289965514788`8.},
{-0.0529110092175814522`8.,-0.031436025936332065`8.,0.00193069324173720138821523556781834784`8.,0.7692950603943050835`8.,1.`8.,-0.0626276445885841541`8.,0.02057822220125104173654925212412037288`8.,0.0650364592247716081`8.,-0.0540515561838751418`8.,-0.00340702162295995690317160933067423758`8.,-0.0930786706848950264`8.,0.0063578261977337269483595435188551246`8.,0.0436852662977130163`8.,-0.3646316819168355255`8.,0.8347428592393341677`8.,0.4773983315310954371`8.,-0.0487289166788237076`8.,0.00255631965636847475010468479266420659`8.,-0.01647951431550807130017360274284302347`8.},
{0.4371708838972414321`8.,0.2738097615756520487`8.,-0.00249411602791822969264856774290301284`8.,0.01242242318583896998234680892549138214`8.,-0.0626276445885478905`8.,1.`8.,-0.1861638003924010359`8.,-0.4513992578855841236`8.,0.2331359030305123704`8.,0.0314413989640319726`8.,0.3795050469867889283`8.,-0.00780034449473297179929629775035865617`8.,-0.1589881946151618766`8.,0.3580716240364388746`8.,-0.1111640622110139482`8.,0.0802387690968423126`8.,0.3538960259184975868`8.,0.02839419279635172903590231707759983237`8.,0.1539807551034254417`8.},
{-0.0443115761474740607`8.,-0.02713214736845072599762118681354650107`8.,0.00084672342668142855928134665839120455`8.,0.00992681529247969623949988557641577456`8.,0.02057822220127559119049597418774364525`8.,-0.1861638003923718141`8.,1.`8.,0.9553469912995600901`8.,-0.03003944374958760567305773858670647769`8.,-0.00264586107240380684792439981441118708`8.,-0.0507852106514498496`8.,0.0026540671870453214579199427038556049`8.,0.02294234540601820917074283311613800853`8.,-0.0538082564699082721`8.,0.037087858290095305`8.,0.01882813217956795154760716676086087836`8.,-0.0360383148230856503`8.,-0.00067865407689336584454021386387525508`8.,-0.014038935295298629902431748108033089`8.},
{-0.1639730809801895232`8.,-0.10205098581703012`8.,0.0015559761225274381996245877355863848`8.,0.0334074078103564428`8.,0.0650364592247812984`8.,-0.4513992578855591223`8.,0.9553469912995630792`8.,1.`8.,-0.0938034239365352014`8.,-0.01120746516697301205339845055424596627`8.,-0.154634118861848914`8.,0.00483250857537449431857211128679151714`8.,0.0664943942776222783`8.,-0.1614736242124684774`8.,0.1156456795712644002`8.,0.0815551087092415155`8.,-0.1330477375328686504`8.,-0.00831695954434969739361066555332890614`8.,-0.0561259632258214246`8.},
{0.192118546780015009`8.,0.1216894842785444787`8.,0.00020231750933266167767635614205789203`8.,-0.01539418628364086272209507228940313659`8.,-0.0540515561838827386`8.,0.2331359030305697907`8.,-0.03003944374959039684313058526932138648`8.,-0.0938034239365539094`8.,1.`8.,0.692530064879970834`8.,0.5854246710245527808`8.,0.5246891296032869128`8.,0.2215715342563395973`8.,0.2377272877370811341`8.,-0.0662639434055547076`8.,0.0489874063583080674`8.,0.1930300966081006645`8.,0.01961063871381464357676535366613071551`8.,0.0857355106670996349`8.},
{0.03023727221591776260752396088271609642`8.,0.01950138187548262481610611769368385895`8.,0.0003654659810202780807090824786254305`8.,0.00204094779756273430738937053590503983`8.,-0.00340702162297689634188842881904590701`8.,0.0314413989640936514`8.,-0.00264586107241254555653012217922837995`8.,-0.01120746516699859867613305740191809178`8.,0.6925300648800785881`8.,1.`8.,0.0413107737244648302`8.,0.802689970094288502`8.,0.6906345025643513223`8.,0.02802116812282343121963054666245795943`8.,-0.00438670802340183694017805511606699268`8.,0.00867731279362957626764807305402184477`8.,0.02697496921483384093795598879239605594`8.,0.01489118675748546111588829774837427365`8.,0.02995636266184632763099129904027506655`8.},
{0.3077024461950228711`8.,0.1943910790681376512`8.,-0.00016382901526419211279400942554317882`8.,-0.03057726159642975595487346396339489729`8.,-0.0930786706848817532`8.,0.3795050469867915652`8.,-0.0507852106514408356`8.,-0.1546341188618410256`8.,0.5854246710243730741`8.,0.041310773724256213`8.,1.`8.,-0.0639077664430316075`8.,-0.4622334913420616776`8.,0.3916848298504221925`8.,-0.1138632044263086221`8.,0.0767556083609003401`8.,0.3106556750737564221`8.,0.0448123431999965785`8.,0.1600997019314688453`8.},
{-0.00167924735667522483085635403612196292`8.,-0.00063658598825521121409720428436288124`8.,0.00040662371820085754171264735027091159`8.,0.00535240839856903820667261866036946589`8.,0.006357826197712599842991398316871738`8.,-0.00780034449466299719929680837727443949`8.,0.00265406718703427914666873921719437898`8.,0.00483250857534437979588827841840879938`8.,0.5246891296034348468`8.,0.8026899700943117014`8.,-0.0639077664427893312`8.,1.`8.,0.9068729397934593748`8.,-0.01261732057645383774812999214905188974`8.,0.00755176543934128811074832438388995936`8.,0.00082033022186198636912260892541465407`8.,-0.00437643854550589947878831826743896426`8.,0.00249990449846510230151053874809891332`8.,0.00152063871307197881953948913457886482`8.},
{-0.1236485370349257905`8.,-0.0776941249475056284`8.,0.00046834228847841635681934302256902321`8.,0.01774077693604801146226186139016951227`8.,0.0436852662976893383`8.,-0.1589881946151020181`8.,0.02294234540600490029217912005116095937`8.,0.0664943942775928298`8.,0.2215715342565439522`8.,0.6906345025644603149`8.,-0.4622334913418511981`8.,0.9068729397935629242`8.,1.`8.,-0.1691916501947671551`8.,0.0531873931818137947`8.,-0.02975649497785848378002618308535431879`8.,-0.134464461975128585`8.,0.0466928311423853778`8.,0.0326768369148941345`8.},
{0.3002770062697283759`8.,0.1871846325840735988`8.,-0.00256197851249812268167762890723642484`8.,-0.2344129357086635192`8.,-0.3646316819168237492`8.,0.3580716240364473922`8.,-0.0538082564698481609`8.,-0.1614736242124166732`8.,0.2377272877370202853`8.,0.02802116812275264284663733871383328733`8.,0.391684829850425622`8.,-0.01261732057653564586679588340647022611`8.,-0.16919165019483969`8.,1.`8.,-0.405641815536394361`8.,0.0752685904526978074`8.,0.2642921959389792845`8.,0.01991427511659079531546970339265099901`8.,0.1155033282456125989`8.},
{-0.0722362937617727229`8.,-0.0432040630442348951`8.,0.00236197357737986353018934358092455216`8.,0.9311579819977037829`8.,0.8347428592393266815`8.,-0.1111640622110598798`8.,0.0370878582900666281`8.,0.1156456795712531826`8.,-0.0662639434055455764`8.,-0.00438670802338151917497954098943294792`8.,-0.1138632044263246385`8.,0.00755176543936661376315636880162634907`8.,0.0531873931818422143`8.,-0.4056418155364056074`8.,1.`8.,0.7074182184663013977`8.,-0.0646349790932388644`8.,0.00265545765778258680438770623769901839`8.,-0.02232397498605984833409130484491649732`8.},
{0.0739920533939989631`8.,0.0476676026483060913`8.,0.00084372437828753615897568088518215758`8.,0.5655521656238041419`8.,0.4773983315310812276`8.,0.0802387690968129769`8.,0.01882813217953794689114075779406307216`8.,0.081555108709223688`8.,0.0489874063582898193`8.,0.00867731279361559689300471421438790072`8.,0.0767556083608898172`8.,0.00082033022184723411109359479948397949`8.,-0.02975649497786713950807022111000321729`8.,0.0752685904526913948`8.,0.7074182184662948666`8.,1.`8.,0.0632013910281417293`8.,0.01105452541976613484594274148213953169`8.,0.0325470446917489356`8.},
{0.4497712116609688338`8.,0.2800029026483263984`8.,-0.00418502826074075534094287350049400012`8.,-0.00006874408214366469340397919031375163`8.,-0.0487289166788089662`8.,0.3538960259184923196`8.,-0.036038314823084248`8.,-0.1330477375328652554`8.,0.1930300966080797078`8.,0.02697496921483142777497057918090206385`8.,0.3106556750737401157`8.,-0.00437643854550198485054419641002010645`8.,-0.1344644619751190588`8.,0.2642921959389688085`8.,-0.0646349790932206026`8.,0.0632013910281516235`8.,1.`8.,-0.0920460993022715694`8.,0.2694728540505852296`8.},
{0.02901870377685770410920718109792915129`8.,0.01942036658659290798528283356113111176`8.,0.00102446347606551291369535979184840883`8.,0.00789692237641775466957583631377302514`8.,0.00255631965636972639701287795628240817`8.,0.02839419279635680592099519770066251567`8.,-0.00067865407689369852232935118418976999`8.,-0.00831695954435134072810243778998713316`8.,0.01961063871381022193425307783120292325`8.,0.01489118675748836965381692935701489331`8.,0.0448123431999876823`8.,0.00249990449847088416925045280472305744`8.,0.0466928311423949998`8.,0.01991427511659201969114015055243311474`8.,0.00265545765778401651671494213668358824`8.,0.01105452541976800750636305424330066619`8.,-0.0920460993022421328`8.,1.`8.,0.7946729398055892575`8.},
{0.1873365543433688846`8.,0.1177809877965012732`8.,-0.00063925074164391839149539816460646761`8.,0.00602306584134666199486711920056011178`8.,-0.01647951431550052254202013872576564361`8.,0.1539807551034228689`8.,-0.01403893529529764056710165033203104935`8.,-0.0561259632258194765`8.,0.0857355106670909321`8.,0.02995636266186085577747227892686510131`8.,0.1600997019314444579`8.,0.00152063871309592422032979508490106942`8.,0.0326768369149255294`8.,0.1155033282456051087`8.,-0.02232397498605060289732809169855156401`8.,0.0325470446917531942`8.,0.269472854050603299`8.,0.794672939805575402`8.,1.`8.}}

